Adaptive Trust Consensus for Blockchain IoT: Comparing RL, DRL, and MARL Against Naive, Collusive, Adaptive, Byzantine, and Sleeper Attacks

Securing blockchain-enabled IoT networks against sophisticated adversarial attacks remains a critical challenge. This paper presents a trust-based delegated consensus framework integrating Fully Homomorphic Encryption (FHE) with Attribute-Based Access Control (ABAC) for privacy-preserving policy evaluation, combined with learning-based defense mechanisms. We systematically compare three reinforcement learning approaches -- tabular Q-learning (RL), Deep RL with Dueling Double DQN (DRL), and Multi-Agent RL (MARL) -- against five distinct attack families: Naive Malicious Attack (NMA), Collusive Rumor Attack (CRA), Adaptive Adversarial Attack (AAA), Byzantine Fault Injection (BFI), and Time-Delayed Poisoning (TDP). Experimental results on a 16-node simulated IoT network reveal significant performance variations: MARL achieves superior detection under collusive attacks (F1=0.85 vs. DRL's 0.68 and RL's 0.50), while DRL and MARL both attain perfect detection (F1=1.00) against adaptive attacks where RL fails (F1=0.50). All agents successfully defend against Byzantine attacks (F1=1.00). Most critically, the Time-Delayed Poisoning attack proves catastrophic for all agents, with F1 scores dropping to 0.11-0.16 after sleeper activation, demonstrating the severe threat posed by trust-building adversaries. Our findings indicate that coordinated multi-agent learning provides measurable advantages for defending against sophisticated trust manipulation attacks in blockchain IoT environments.

==> anc/README.md <==
# Supplementary Materials

## Adaptive Trust Consensus for Blockchain IoT

### Contents
- `results_summary.csv` - Complete experimental metrics for all 15 agent-attack combinations
- Source code available at: https://github.com/soham-padia/blockchain-iot-trust

### Trained Model Checkpoints
Available in the GitHub repository under `/checkpoints/`

### Full Results
Per-episode metrics available in GitHub repository under `/results/`

### Contact
- Soham Padia: padia.so@northeastern.edu
- Dhananjay Vaidya: dhananjayvaidya4154@gmail.com


==> anc/results_summary.csv <==
Attack,Agent,Nodes,Episodes,Final_F1,Avg_F1,Max_F1,Final_Reward,Avg_Reward,Final_Blockchain_Length,Avg_Throughput
NMA,RL,16,50,0.9227053140096618,0.8395926682910126,1.0,6175.571613204656,5961.0034236090005,1,0.0
NMA,DRL,16,50,1.0,0.8457682205920192,1.0,6695.530530700473,6054.778923003776,1,0.0
NMA,MARL,16,50,0.7333333333333334,0.7634796938154053,1.0,5447.843460778265,5278.311941805565,1,0.0
CRA,RL,16,50,0.5,0.49474890090989165,0.7333333333333334,2480.7970184254664,2230.406587672953,1,0.0
CRA,DRL,16,50,0.6761133603238867,0.5582554219086727,0.8545454545454545,2645.2933502181986,2021.3669092996247,1,0.0
CRA,MARL,16,50,0.8545454545454545,0.6198920382051355,1.0,2559.7965527701695,2438.3100104567,1,0.0
AAA,RL,16,50,0.5,0.3970685626423948,0.5607843137254902,2991.044564153886,2613.22287461268,1,0.0
AAA,DRL,16,50,1.0,0.9507966184486308,1.0,7252.755112984617,6780.066118669547,1,0.0
AAA,MARL,16,50,1.0,0.9802920634920633,1.0,7259.263782448732,7009.257745502015,1,0.0
BFI,RL,16,50,1.0,0.9165577533577534,1.0,7254.250909439779,6426.572401674917,1,0.0
BFI,DRL,16,50,1.0,0.9014603174603175,1.0,7251.8899998169645,6344.620127445869,1,0.0
BFI,MARL,16,50,1.0,0.8998466422466421,1.0,7232.5563124942755,6248.3500669497225,1,0.0
TDP,RL,16,100,0.1578947368421052,0.277864569554972,0.6536796536796536,681.9349984417637,1725.6121842087375,1,0.0
TDP,DRL,16,100,0.1578947368421052,0.37548351998878304,1.0,818.2737898338811,2477.1692053284632,1,0.0
TDP,MARL,16,100,0.1111111111111111,0.20751713508369854,0.8545454545454545,287.23299406665427,1155.0442678170732,1,0.0

